Model-Based Warp Overlapped Tiling for Image Processing Programs on GPUs

Domain-specific languages that execute image processing pipelineson GPUs, such as Halide and Forma, operate by 1) dividing the image into overlapped tiles, and 2) fusing loops to improve memory locality. However, current approaches have limitations: 1) they require intra thread block synchronization, which has a non-trivial cost, 2) they must choose between small tiles that require more overlapped computations or large tiles that increase shared memory access (and lowers occupancy), and 3) their autoscheduling algorithms use simplified GPU models that can result in inefficient global memory accesses. We present a new approach for executing image processing pipelines on GPUs that addresses these limitations as follows. 1) We fuse loops to form overlapped tiles that fit in a single warp, which allows us to use lightweight warp synchronization. 2) We introduce hybrid tiling, which stores overlapped regions in a combination of thread-local registers and shared memory. Thus hybrid tiling either increases occupancy by decreasing shared memory usage or decreases overlapping computations using larger tiles. 3) We present an automatic loop fusion algorithm that considers several factors that affect the performance of GPU kernels. We implement these techniques in PolyMage-GPU, which is a new GPU backend for PolyMage. Our approach produces code that is faster than Halide's manual schedules: 1.65x faster on an NVIDIA GTX 1080Ti and 1.33 faster on an NVIDIA Tesla V100.

==> halide_cudablur.cu <==
float blury[3 * 2046 * 2048];

__device__ void kernel_blur (float blury[3 * 2046 * 2048], float img[3*2048*2048]) { |\label{line:cuda-blur:kernel-start}|
    int tx = blockIdx.x;
    int ty = blockIdx.y;
    int tz = blockIdx.z;

    __shared__ float blurx[32][10]; |\label{line:cuda-blur:scratchpad}|
    int x = threadIdx.x;
    int y = threadIdx.y;
    int c = threadIdx.z;

    /* Tile of function blurx. */
    blurx[x][y + 1] = (img[c][tx*32 + x-1][ty*10+y] + |\label{line:cuda-blur:blurx}|
                                img[c][tx*32+x  ][ty*10+y] + 
                                img[c][tx*32+x+1][ty*10+y])/3.0;     
    __syncthreads (); |\label{line:cuda-blur:syncthreads}|
    /* Tile of function blury. */
    blury[c][x][y] = (blurx[tx * 32 + x][ty * 10 + y - 1] +
                            blurx[tx * 32 + x][ty * 10 + y] +
                            blurx[tx * 32 + x][ty * 10 + y + 1]) / 3.0;
} |\label{line:cuda-blur:kernel-end}|

kernel_blur <<<(2048/8, 2048/32, 3), (10, 32, 1)>>> (blury, img); |\label{line:cuda-blur:kernel-call}|


==> otpw_cudablur.cu <==
kernel_blur_otpw(img[3][R][C], blury[3][R-2][C-2])
  __shared__ blurx[blockDim.y][blockDim.x/warpSize][tile*warpSize+2]
  y = blockIdx.y * blockDim.y + threadIdx.y;
  c = threadIdx.z;
  warp_xx = threadIdx.x/warpSize;
  for (tx = 0; tx < tile+1; tx++) |\label{line:otpw:blurx-loop-starts}|
    xx = tx*warpSize + threadIdx.x%warpSize;
    x = blockIdx.x*blockDim.x*tx + blockDim.x*tx + threadIdx.x;
    if (xx < tile*warpSize+2)
      blurx[y][warp_xx][xx]=(img[c][y-1][x]+img[c][y][x]+img[c][y+1][x])/3; |\label{line:otpw:blurx-loop-ends}|
  __syncwarp ();|\label{line:otpw:syncwarp}|
  for (tx = 0; tx < tile+1; tx++) |\label{line:otpw:blury-loop-starts}|
    xx = tx*warpSize + threadIdx.x%warpSize;
    x = blockIdx.x*blockDim.x*tx + blockDim.x*tx + threadIdx.x;
    blury[c][y][x] = (blurx[y][warp_xx][xx-1]+ blurx[y][warp_xx][xx]+ 
                      blurx[y][warp_xx][xx+1])/3;|\label{line:otpw:blury-loop-ends}|

